A Study of Single Pulses in the Parkes Multibeam Pulsar Survey

We reprocessed the Parkes Multibeam Pulsar Survey, searching for single pulses out to a DM of 5000 pc cm$^{-3}$ with widths of up to one second. We recorded single pulses from 264 known pulsars and 14 Rotating Radio Transients. We produced amplitude distributions for each pulsar which we fit with log-normal distributions, power-law tails, and a power-law function divided by an exponential function, finding that some pulsars show a deviation from a log-normal distribution in the form of an excess of high-energy pulses. We found that a function consisting of a power-law divided by an exponential fit the distributions of most pulsars better than either log-normal or power-law functions. For pulsars that were detected in a periodicity search, we computed the ratio of their single-pulse signal-to-noise ratios to their signal-to-noise ratios from a Fourier transform and looked for correlations between this ratio and physical parameters of the pulsars. The only correlation found is the expected relationship between this ratio and the spin period. Fitting log-normal distributions to the amplitudes of pulses from RRATs showed similar behaviour for most RRATs. Here, however, there seem to be two distinct distributions of pulses, with the lower-energy distribution being consistent with noise. Pulse-energy distributions for two of the RRATS processed were consistent with those found for normal pulsars, suggesting that pulsars and RRATs have a common emission mechanism, but other factors influence the specific emission properties of each source class.

==> anc/PMSPtable3.txt <==
From left to right we list the pulsar name, spin period (s), DM (pc cm-3), number of single pulses recorded, best-fitting parameters from log-normal fits (mu, sigma) and the reduced chi-square of the fit, best-fitting parameters from power-law fits (alpha) and the reduced chi-square of the fit, best-fitting parameters from the power-law/exponential fits (b, c) and the reduced chi-square of the fit, peak single-pulse S/N, FFT S/N, and the ratio of single-pulse S/N to FFT S/N.
A star in the final two columns means that the pulsar was not detected in a periodicity search. Stars in the fit columns signify that we were not able to fit the respective function to that pulsar's amplitude distribution.

J0729-1836      0.510          61.29           694/4117              0.86(0.03)    0.59(0.02)    1.55           -4.35(0.60)    1.12          1.10(0.23)     0.84(0.07)    1.36          19.7    182.0     0.11
J0820-4114      0.545          113.40          6/3853                *             *             *              -7.72(0.70)    1.72          *              *             *             7.2     124.0     0.06
J0828-3417      1.849          52.20           3/1135                0.29(0.05)    0.79(0.05)    1.76           -3.14(1.49)    1.34          0.76(0.29)     1.14(0.19)    2.30          10.3    8.4       1.23
J0837-4135      0.752          147.29          1466/2792             *             *             *              -7.73(0.72)    1.13          *              *             *             29.8    868.7     0.03
J0842-4851      0.644          196.85          200/3260              0.54(0.05)    0.79(0.04)    3.98           -6.04(1.60)    1.14          0.64(0.11)     0.77(0.05)    1.41          13.1    145.9     0.09
J0846-3533      1.116          94.16           393/1881              0.60(0.06)    0.82(0.05)    2.39           -6.33(0.72)    0.42          0.48(0.16)     0.66(0.06)    1.18          12.5    260.7     0.05
J0904-4246      0.965          145.80          133/2176              0.59(0.05)    0.84(0.04)    1.95           -5.43(0.89)    0.57          0.45(0.12)     0.65(0.05)    0.97          18.9    122.5     0.15
J0907-5157      0.254          103.72          1566/8267             *             *             *              -10.64(1.13)   2.13          *              *             *             17.5    478.6     0.04
J0908-4913      0.107          180.37          8120/19626            1.68(0.03)    0.78(0.03)    3.78           -4.62(1.85)    1.02          0.46(0.07)     0.22(0.01)    1.06          14.3    1376.1    0.01
J0924-5302      0.746          152.90          63/2815               0.46(0.05)    0.74(0.04)    4.60           -5.96(1.45)    0.63          0.78(0.15)     0.92(0.07)    2.09          7.1     156.5     0.05
J0924-5814      0.740          57.40           200/2837              0.90(0.04)    0.80(0.04)    1.70           -2.32(1.20)    0.77          0.57(0.12)     0.53(0.04)    0.87          11.2    201.8     0.06
J0934-5249      1.445          100.00          254/1453              0.88(0.05)    0.60(0.04)    2.43           -1.24(0.71)    0.54          2.00(0.42)     1.10(0.15)    2.16          14.7    134.5     0.11
J0942-5552      0.664          180.20          589/3162              0.37(0.05)    0.74(0.04)    5.01           -6.64(1.88)    1.50          0.85(0.14)     1.05(0.08)    2.18          15.7    231.5     0.07
J0942-5657      0.808          159.74          292/2599              0.55(0.04)    0.70(0.04)    2.92           -5.72(1.36)    0.88          0.83(0.15)     0.89(0.06)    1.25          9.1     131.6     0.07
J0954-5430      0.473          200.30          26/4439               0.65(0.04)    0.72(0.03)    3.44           -8.01(1.60)    1.13          0.66(0.12)     0.73(0.05)    1.45          7.0     85.2      0.08
J0955-5304      0.862          156.90          60/2436               0.36(0.03)    0.74(0.02)    1.40           -6.64(1.03)    0.44          0.77(0.11)     1.04(0.07)    1.00          10.1    88.1      0.11
J1001-5507      1.437          130.32          541/1461              0.21(0.04)    0.75(0.04)    1.72           -4.47(0.68)    1.32          0.46(0.23)     1.03(0.14)    2.16          32.9    573.4     0.06
J1001-5559      1.661          159.30          43/1264               0.38(0.04)    0.87(0.04)    1.04           -5.06(1.00)    0.53          0.35(0.12)     0.75(0.07)    0.75          7.2     67.2      0.11
J1001-5939      7.733          113.00          95/271                1.24(0.30)    1.13(0.22)    0.74           -0.29(1.30)    0.71          0.38(0.35)     0.39(0.15)    0.74          21.4    47.9      0.45
J1012-5857      0.820          383.90          162/2560              0.38(0.03)    0.74(0.03)    1.90           -4.46(0.72)    0.22          0.74(0.10)     0.99(0.05)    0.78          11.2    95.2      0.12
J1020-5921      1.238          80.00           27/1696               0.59(0.05)    0.88(0.05)    1.34           -4.62(0.70)    0.43          0.50(0.12)     0.69(0.06)    0.83          9.2     41.9      0.22
J1032-5911      0.464          418.20          193/4525              1.02(0.06)    0.47(0.04)    4.45           *              *             1.93(0.73)     1.08(0.19)    3.44          8.5     147.3     0.06
J1038-5831      0.662          72.74           267/3172              0.67(0.04)    0.78(0.03)    1.54           -4.22(0.79)    0.53          0.39(0.10)     0.61(0.04)    0.66          11.1    129.4     0.09
J1042-5521      1.171          306.50          162/1793              0.63(0.04)    0.73(0.04)    1.47           *              *             0.60(0.16)     0.74(0.06)    0.81          9.2     132.9     0.07
J1043-6116      0.289          449.20          188/7266              0.55(0.04)    0.71(0.03)    7.83           -6.06(1.47)    1.20          0.81(0.10)     0.86(0.04)    2.07          13.5    126.0     0.11
J1048-5832      0.124          129.10          2777/16935            1.21(0.05)    0.75(0.04)    9.75           -5.67(0.80)    0.95          0.65(0.10)     0.41(0.02)    2.62          20.7    586.3     0.04
J1049-5833      2.202          446.80          26/953                0.51(0.05)    0.88(0.05)    0.86           -3.46(0.68)    0.65          0.34(0.15)     0.67(0.08)    0.74          6.2     39.4      0.16
J1056-6258      0.422          320.30          1233/4976             *             *             *              -9.20(0.60)    1.08          *              *             *             18.8    864.4     0.02
J1059-5742      1.185          108.70          486/1772              0.73(0.06)    0.96(0.06)    1.46           -3.69(0.92)    0.90          0.27(0.14)     0.50(0.06)    1.13          18.2    211.4     0.09
J1103-6025      0.397          275.90          11/5289               0.54(0.04)    0.66(0.03)    6.46           -7.28(0.76)    0.53          1.19(0.11)     1.07(0.05)    1.51          5.9     36.3      0.16
J1104-6103      0.281          78.51           15/7473               *             *             *              -9.42(2.45)    1.39          1.24(0.14)     1.02(0.06)    2.89          8.0     21.9      0.37
J1107-5907      0.253          40.20           18/8300               0.88(0.03)    0.46(0.02)    5.36           -9.43(2.28)    1.96          2.44(0.39)     1.39(0.13)    3.26          16.1    15.4      1.05
J1107-6143      1.799          406.00          9/1167                0.32(0.05)    0.80(0.06)    1.96           -4.56(1.10)    0.88          0.69(0.29)     1.06(0.19)    2.55          6.8     42.0      0.16
J1110-5637      0.558          262.56          151/3763              0.76(0.04)    0.71(0.04)    3.26           -6.74(0.95)    0.67          0.72(0.13)     0.68(0.04)    1.11          9.1     188.1     0.05
J1121-5444      0.536          204.70          31/3917               0.94(0.03)    0.75(0.03)    1.61           -5.62(0.66)    0.42          0.62(0.11)     0.53(0.03)    0.84          5.9     230.9     0.03
J1133-6250      1.023          567.80          60/2052               0.84(0.07)    0.87(0.07)    2.55           -2.42(0.55)    0.17          0.36(0.20)     0.48(0.06)    1.66          9.0     92.9      0.10
J1141-6545      0.394          116.08          1975/5329             0.54(0.04)    0.54(0.03)    5.26           -8.22(1.08)    0.57          1.52(0.21)     1.38(0.09)    1.98          13.7    334.6     0.04
J1144-6146      0.988          78.70           17/2125               0.45(0.10)    0.55(0.07)    3.55           *              *             *              *             *             7.2     67.0      0.11
J1146-6030      0.273          111.68          490/7692              0.81(0.05)    0.70(0.04)    8.22           -9.19(3.25)    2.33          0.87(0.14)     0.68(0.05)    3.18          18.4    412.2     0.04
J1148-5725      3.559          174.00          18/590                0.60(0.06)    0.84(0.06)    0.82           -1.75(0.96)    0.60          0.71(0.22)     0.79(0.12)    0.83          9.5     *         *   
J1157-6224      0.401          325.20          456/5236              0.47(0.04)    0.77(0.03)    4.57           -4.48(0.60)    1.35          0.59(0.08)     0.80(0.04)    1.28          12.9    212.0     0.06
J1202-5820      0.453          145.41          65/4635               0.58(0.03)    0.72(0.03)    2.66           -5.14(0.61)    0.37          0.70(0.08)     0.80(0.04)    0.76          10.1    164.0     0.06
J1224-6407      0.216          97.47           1885/9722             0.86(0.04)    0.74(0.03)    7.60           -6.42(1.86)    1.40          0.78(0.10)     0.60(0.03)    2.33          19.2    636.1     0.03
J1225-6035      0.626          176.10          15/3354               0.57(0.05)    0.71(0.04)    4.61           -8.94(1.36)    0.66          0.87(0.14)     0.87(0.06)    1.70          6.3     32.6      0.19
J1237-6725      2.111          176.50          17/994                0.58(0.05)    0.84(0.05)    0.99           -3.93(0.73)    0.91          0.48(0.15)     0.69(0.07)    0.60          6.9     46.5      0.15
J1239-6832      1.302          94.30           366/1612              0.75(0.07)    0.82(0.07)    2.49           -5.66(1.87)    1.21          0.57(0.22)     0.61(0.08)    1.66          25.6    184.7     0.14
J1243-6423      0.388          297.25          1850/5412             0.57(0.04)    0.76(0.03)    3.91           -7.39(0.97)    0.70          0.63(0.07)     0.76(0.03)    0.86          27.4    784.0     0.03
J1252-6314      0.823          278.40          29/2551               0.55(0.04)    0.82(0.04)    1.82           -4.52(0.62)    0.61          0.50(0.08)     0.71(0.04)    0.58          9.1     29.1      0.31
J1255-6131      0.658          206.50          13/3191               0.76(0.11)    0.62(0.07)    5.11           *              *             0.41(0.48)     0.69(0.13)    3.50          8.5     12.3      0.69
J1306-6617      0.473          436.90          47/4439               1.02(0.04)    0.78(0.04)    2.42           -5.73(0.76)    0.63          0.60(0.11)     0.48(0.03)    0.94          9.0     148.1     0.06
J1307-6318      4.962          374.00          26/423                0.83(0.25)    1.22(0.18)    1.50           -0.21(0.77)    1.01          *              *             *             11.3    28.2      0.40
J1314-6101      2.948          309.00          91/712                0.58(0.09)    0.94(0.09)    1.32           -3.93(0.73)    0.54          0.21(0.25)     0.55(0.13)    1.52          18.3    36.9      0.50
J1319-6105      0.421          442.20          73/4988               0.61(0.04)    0.70(0.03)    5.45           -3.30(1.25)    0.84          0.91(0.13)     0.87(0.05)    1.95          9.8     104.5     0.09
J1326-5859      0.478          287.30          2260/4393             *             *             *              -7.37(0.49)    0.31          1.31(0.14)     1.66(0.10)    3.32          23.4    780.8     0.03
J1326-6408      0.793          502.70          179/2648              0.58(0.05)    0.78(0.04)    3.16           -5.19(0.88)    0.42          0.71(0.13)     0.77(0.05)    1.24          9.7     126.7     0.08
J1326-6700      0.543          209.60          768/3867              *             *             *              -9.14(1.63)    1.38          *              *             *             19.9    353.6     0.06
J1327-6222      0.530          318.80          1626/3962             1.92(0.05)    0.88(0.05)    0.96           -4.28(1.16)    0.59          *              *             *             30.5    689.2     0.04
J1327-6301      0.196          294.91          245/10714             0.83(0.04)    0.74(0.03)    7.18           -6.03(0.74)    0.48          0.70(0.08)     0.61(0.02)    1.40          12.2    261.9     0.05
J1327-6400      0.281          680.90          65/7473               0.52(0.04)    0.73(0.03)    8.13           -7.55(1.19)    1.10          0.77(0.09)     0.86(0.04)    1.77          9.5     37.8      0.25
J1338-6204      1.239          640.30          68/1694               0.31(0.05)    0.53(0.05)    8.64           -6.62(0.78)    1.47          1.96(0.36)     2.01(0.24)    4.75          8.5     222.9     0.04
J1340-6456      0.379          76.99           21/5540               0.60(0.04)    0.77(0.03)    4.73           -5.76(0.47)    0.19          0.72(0.08)     0.77(0.04)    1.15          9.6     48.6      0.20
J1341-6023      0.627          364.60          65/3349               0.51(0.05)    0.75(0.04)    4.07           -6.32(1.57)    1.05          0.75(0.11)     0.85(0.05)    1.32          10.3    98.8      0.10
J1345-6115      1.253          278.10          22/1675               0.68(0.10)    0.95(0.10)    2.92           -7.61(1.47)    0.91          0.06(0.23)     0.42(0.08)    2.41          9.1     54.4      0.17
J1349-6130      0.259          284.60          10/8108               *             *             *              -11.21(1.50)   0.53          0.85(0.12)     0.87(0.05)    3.41          8.1     71.4      0.11
J1355-5747      2.039          229.00          5/1029                0.60(0.07)    0.89(0.08)    1.80           -3.20(0.54)    0.79          0.37(0.22)     0.63(0.10)    1.17          6.7     37.8      0.18
J1357-62        0.456          416.80          21/4605               0.71(0.03)    0.49(0.02)    3.09           -4.83(0.38)    3.83          1.90(0.29)     1.38(0.11)    1.59          7.3     161.4     0.05
J1359-6038      0.128          293.71          3121/16406            *             *             *              -7.84(0.85)    1.51          0.56(0.10)     0.37(0.02)    2.53          9.4     818.1     0.01
J1401-6357      0.843          98.00           344/2491              0.60(0.05)    0.71(0.04)    3.80           -5.32(0.98)    1.61          0.85(0.19)     0.84(0.08)    1.85          18.4    102.1     0.18
J1405-5641      0.618          273.00          5/3398                0.49(0.05)    0.79(0.05)    4.73           -7.51(1.32)    0.86          0.61(0.13)     0.80(0.06)    1.93          7.3     13.7      0.53
J1406-5806      0.288          229.00          253/7291              0.58(0.03)    0.70(0.02)    3.35           -5.69(0.81)    0.44          0.78(0.06)     0.84(0.03)    0.62          27.9    22.5      1.24
J1413-6307      0.395          121.98          128/5316              0.67(0.04)    0.68(0.03)    4.32           -4.64(0.89)    0.77          0.90(0.12)     0.83(0.05)    1.40          16.8    86.6      0.19
J1416-6037      0.296          289.20          36/7094               0.48(0.04)    0.68(0.03)    9.81           -6.37(0.75)    1.31          1.10(0.11)     1.08(0.05)    2.31          17.1    83.2      0.21
J1428-5530      0.570          82.40           939/3684              0.89(0.03)    0.78(0.03)    1.66           -4.04(1.17)    0.86          0.55(0.10)     0.53(0.03)    0.79          25.6    277.5     0.09
J1430-6623      0.785          65.30           819/2675              0.65(0.05)    0.76(0.05)    3.68           -3.95(2.80)    1.59          0.73(0.15)     0.73(0.06)    1.64          24.0    623.3     0.04
J1435-5954      0.473          44.26           11/4439               0.44(0.02)    0.74(0.02)    1.53           -6.36(0.93)    1.07          0.61(0.09)     0.87(0.04)    0.94          6.0     118.8     0.05
J1452-6036      0.155          349.70          443/13548             *             *             *              -6.68(1.51)    0.64          1.00(0.07)     1.15(0.04)    1.67          16.2    160.8     0.10
J1453-6413      0.179          71.07           4806/11731            *             *             *              -8.78(0.48)    0.68          *              *             *             17.5    686.8     0.03
J1502-5653      0.536          194.00          196/3917              0.49(0.04)    0.77(0.04)    4.41           -6.12(1.05)    0.83          0.68(0.11)     0.83(0.05)    1.68          15.3    41.3      0.37
J1504-5621      0.413          143.00          9/5084                0.64(0.04)    0.66(0.03)    6.25           -7.43(1.02)    1.14          1.06(0.15)     0.92(0.06)    2.04          8.0     26.7      0.30
J1513-5739      0.973          469.70          4/2158                *             *             *              -1.90(0.90)    0.40          -1.08(0.31)    0.07(0.13)    0.98          6.4     35.1      0.18
J1519-6106      2.154          221.00          32/974                0.51(0.05)    0.90(0.06)    1.05           -6.24(1.59)    0.76          0.22(0.17)     0.60(0.08)    1.05          9.1     31.0      0.29
J1522-5525      1.390          79.00           14/1510               0.51(0.05)    0.80(0.05)    2.19           -4.29(0.85)    0.22          0.68(0.16)     0.82(0.08)    1.22          8.8     22.8      0.39
J1522-5829      0.395          199.90          39/5316               0.46(0.03)    0.74(0.02)    3.05           -8.91(1.37)    0.83          0.56(0.08)     0.81(0.04)    1.13          6.2     224.7     0.03
J1525-5417      1.012          235.00          32/2075               0.53(0.04)    0.77(0.03)    1.71           -7.33(1.35)    0.95          0.72(0.13)     0.83(0.06)    1.04          7.5     38.3      0.20
J1529-5355      0.891          292.00          3/2356                0.61(0.07)    0.81(0.06)    4.46           -7.65(0.94)    0.48          0.71(0.18)     0.75(0.08)    2.29          7.1     21.7      0.33
J1534-5334      1.369          24.82           556/1533              0.58(0.06)    0.84(0.05)    1.96           -5.76(1.14)    0.41          0.47(0.14)     0.66(0.06)    0.99          19.2    609.3     0.03
J1536-5433      0.881          147.50          79/2383               0.86(0.09)    0.80(0.06)    0.62           -1.46(0.74)    0.61          -0.49(0.22)    0.30(0.05)    0.66          10.0    123.8     0.08
J1537-4912      0.301          69.70           44/6976               0.60(0.04)    0.66(0.03)    8.86           -6.32(0.68)    1.33          1.00(0.13)     0.93(0.05)    2.22          8.9     25.2      0.35
J1539-5626      0.243          175.88          476/8641              0.97(0.05)    0.78(0.05)    7.63           -4.91(0.74)    0.42          0.63(0.13)     0.50(0.04)    2.78          10.8    394.2     0.03
J1542-5303      1.208          265.70          60/1738               0.54(0.05)    0.94(0.06)    1.09           -2.99(0.29)    0.35          0.05(0.14)     0.51(0.07)    1.08          12.2    33.2      0.37
J1544-5308      0.179          35.16           105/11731             *             *             *              -5.18(1.62)    3.91          0.97(0.11)     0.89(0.04)    3.27          6.9     332.5     0.02
J1548-4927      0.603          141.20          200/3482              0.52(0.04)    0.80(0.04)    3.61           -5.32(1.09)    1.17          0.71(0.10)     0.82(0.05)    1.18          15.5    96.9      0.16
J1558-5756      1.122          127.80          96/1871               0.48(0.05)    0.81(0.05)    2.24           -4.76(1.62)    0.74          0.54(0.14)     0.77(0.07)    1.23          11.9    47.3      0.25
J1559-5545      0.957          212.90          60/2194               0.52(0.06)    0.79(0.05)    3.64           -6.08(1.24)    0.92          0.68(0.15)     0.81(0.07)    1.62          9.1     63.5      0.14
J1600-5044      0.193          260.56          3868/10880            1.61(0.04)    0.81(0.03)    2.36           -5.16(0.84)    0.59          0.54(0.08)     0.25(0.01)    0.77          19.6    1136.5    0.02
J1602-5100      0.864          170.93          791/2430              0.47(0.04)    0.72(0.03)    2.72           -7.40(1.19)    0.41          0.92(0.11)     0.98(0.05)    0.93          25.5    321.1     0.08
J1603-5657      0.496          264.07          17/4233               0.52(0.04)    0.76(0.04)    4.03           -5.62(0.63)    0.49          0.68(0.10)     0.82(0.04)    1.17          6.5     124.7     0.05
J1604-4909      0.327          140.80          1148/6422             0.65(0.04)    0.73(0.03)    6.21           -6.27(1.16)    0.86          0.73(0.10)     0.74(0.04)    1.82          11.8    320.0     0.04
J1605-5257      0.658          35.10           713/3191              *             *             *              -9.63(1.41)    1.01          2.30(0.24)     1.87(0.14)    2.28          15.7    451.2     0.03
J1615-5444      0.361          312.60          37/5817               0.56(0.04)    0.71(0.03)    5.99           -4.86(1.15)    0.52          0.97(0.10)     0.93(0.04)    1.63          8.4     81.2      0.10
J1615-5537      0.792          124.48          25/2651               0.51(0.05)    0.82(0.04)    2.67           -4.95(1.15)    1.03          0.53(0.11)     0.75(0.05)    1.13          7.5     55.0      0.14
J1621-5039      1.084          261.00          6/1937                0.79(0.04)    0.56(0.03)    1.13           -0.65(0.45)    0.28          1.11(0.40)     0.95(0.13)    1.13          7.3     17.3      0.42
J1624-4613      0.871          224.20          18/2411               0.58(0.06)    0.82(0.06)    3.59           -4.61(0.67)    1.30          0.55(0.15)     0.71(0.07)    1.64          15.1    *         *
J1626-4537      0.370          237.00          85/5675               0.64(0.04)    0.73(0.03)    4.07           -5.70(1.05)    0.73          0.66(0.11)     0.74(0.04)    1.40          7.3     113.0     0.06
J1632-4621      1.709          562.90          53/1228               *             *             *              -2.63(0.16)    0.95          *              *             *             7.2     48.6      0.15
J1633-4453      0.437          474.10          450/4805              0.69(0.04)    0.72(0.03)    4.33           -6.19(1.53)    0.57          0.79(0.10)     0.74(0.04)    1.22          14.5    150.0     0.10
J1633-5015      0.352          398.41          456/5965              0.81(0.04)    0.79(0.03)    3.20           -6.89(0.52)    0.30          0.48(0.09)     0.53(0.03)    1.12          9.8     360.6     0.03
J1649-4349      0.871          398.60          17/2411               0.68(0.06)    0.93(0.06)    2.24           -4.67(0.72)    0.94          0.22(0.13)     0.50(0.05)    1.23          8.0     26.1      0.31
J1651-4246      0.844          482.00          243/2488              -0.04(0.03)   0.47(0.02)    7.30           -8.56(0.85)    0.68          *              *             *             10.4    300.0     0.03
J1653-3838      0.305          207.20          393/6885              0.47(0.04)    0.77(0.04)    8.44           -7.08(0.71)    0.44          0.77(0.10)     0.88(0.05)    2.53          18.3    141.2     0.13
J1653-4249      0.613          416.10          76/3425               0.78(0.04)    0.78(0.03)    1.76           -4.51(1.15)    0.26          0.42(0.10)     0.54(0.03)    0.81          7.8     129.8     0.06
J1654-4140      1.274          307.00          9/1648                0.57(0.06)    0.86(0.06)    2.09           -4.29(0.74)    0.30          0.49(0.14)     0.68(0.06)    1.06          7.4     48.2      0.15
J1700-3312      1.358          166.97          275/1546              0.44(0.05)    -0.85(0.05)   1.68           -5.55(0.88)    0.98          0.51(0.13)     0.80(0.07)    0.92          17.7    162.0     0.11
J1701-3726      2.455          303.40          223/855               0.67(0.11)    1.02(0.12)    1.74           -1.26(1.79)    0.87          0.11(0.25)     0.45(0.10)    1.53          15.7    239.1     0.07
J1703-3241      1.212          110.31          519/1732              0.72(0.05)    0.83(0.05)    1.49           -3.72(0.56)    0.23          0.63(0.12)     0.65(0.05)    0.65          18.2    337.2     0.05
J1703-4851      1.396          150.29          26/1504               0.44(0.06)    0.81(0.05)    2.60           -5.97(1.44)    1.08          0.66(0.17)     0.86(0.09)    1.63          12.1    35.6      0.34
J1705-3423      0.255          146.36          252/8235              *             *             *              -0.35(0.42)    0.26          1.70(0.36)     0.71(0.07)    1.48          8.8     320.0     0.03
J1705-3950      0.319          207.10          28/6583               0.46(0.04)    0.68(0.03)    6.60           -5.87(1.47)    1.00          0.96(0.09)     1.03(0.04)    1.38          13.1    38.1      0.34
J1707-4053      0.581          360.00          216/3614              0.99(0.05)    0.79(0.04)    2.64           -2.34(2.58)    1.25          0.61(0.13)     0.48(0.04)    1.23          10.2    338.1     0.03
J1708-3426      0.692          190.70          94/3034               0.70(0.04)    0.83(0.04)    1.79           -4.49(0.39)    0.14          0.45(0.10)     0.58(0.04)    0.92          15.2    174.5     0.09
J1708-4522      1.298          454.00          4/1617                0.54(0.05)    -0.84(0.05)   1.81           -5.78(1.03)    0.41          0.62(0.13)     0.76(0.06)    0.93          8.1     18.7      0.43
J1709-4429      0.102          75.69           1159/20588            *             *             *              -11.67(0.83)   1.69          *              *             *             9.4     576.2     0.02
J1715-4034      2.072          254.00          119/1013              0.56(0.07)    0.87(0.07)    1.82           -4.33(1.37)    1.65          0.49(0.21)     0.70(0.10)    1.29          15.5    88.2      0.18
J1717-3425      0.656          587.70          847/3201              1.12(0.06)    0.95(0.06)    1.56           -4.22(1.24)    1.01          0.04(0.13)     0.27(0.03)    1.07          10.5    443.7     0.02
J1717-4043      0.398          452.60          41/5276               0.65(0.04)    0.74(0.03)    4.70           -5.10(0.71)    0.64          0.76(0.10)     0.75(0.04)    1.31          9.5     36.7      0.26
J1720-2933      0.620          42.64           494/3387              0.41(0.04)    0.76(0.04)    4.44           -5.05(1.56)    1.74          0.80(0.12)     0.97(0.06)    1.75          13.7    177.1     0.08
J1721-3532      0.280          496.00          108/7500              *             *             *              -8.20(0.64)    0.30          *              *             *             7.4     363.0     0.02
J1722-3207      0.477          126.06          725/4402              0.60(0.03)    0.55(0.02)    2.85           -6.26(0.78)    1.32          1.44(0.18)     1.25(0.08)    1.13          19.4    349.1     0.06
J1722-3632      0.399          416.20          85/5263               0.48(0.03)    0.81(0.03)    2.34           -6.38(0.81)    0.90          0.30(0.10)     0.66(0.04)    1.67          7.7     103.4     0.07
J1722-3712      0.236          99.50           82/8898               *             *             *              -8.94(0.70)    0.22          0.85(0.12)     0.74(0.04)    3.07          6.3     271.6     0.02
J1723-3659      0.203          254.20          95/10344              *             *             *              -8.67(1.29)    1.24          0.98(0.13)     0.88(0.05)    4.12          9.4     173.9     0.05
J1725-3848      2.062          230.00          4/1018                0.47(0.06)    0.89(0.06)    1.19           -4.63(0.61)    0.16          0.25(0.19)     0.64(0.09)    1.19          8.9     *         *
J1725-4043      1.465          203.00          16/1433               0.50(0.07)    0.82(0.06)    2.63           -5.70(0.85)    0.27          0.53(0.18)     0.74(0.08)    1.38          10.3    18.4      0.56
J1727-2739      1.293          147.00          138/1624              0.38(0.05)    0.76(0.04)    2.75           -7.09(1.79)    0.76          0.88(0.14)     1.05(0.08)    1.21          24.4    51.0      0.48
J1730-3350      0.139          259.00          15/15107              *             *             *              -8.34(1.30)    0.83          0.98(0.15)     0.76(0.05)    4.46          8.1     135.5     0.06
J1730-3353      3.270          256.00          28/642                0.32(0.08)    1.00(0.10)    1.04           -2.84(1.30)    0.61          -0.06(0.24)    0.57(0.13)    1.14          11.2    22.7      0.49
J1733-3322      1.246          524.00          8/1685                0.25(0.05)    0.60(0.04)    4.82           -2.02(0.68)    0.17          1.92(0.33)     1.97(0.21)    3.28          5.5     70.9      0.08
J1733-3716      0.338          153.50          634/6213              0.68(0.03)    0.63(0.02)    3.42           -8.40(1.47)    0.63          1.08(0.11)     0.94(0.04)    0.89          24.4    145.7     0.17
J1736-2457      2.642          170.00          29/794                0.60(0.05)    0.94(0.05)    0.62           -4.10(0.79)    0.33          0.38(0.12)     0.62(0.06)    0.41          7.8     41.1      0.19
J1736-2843      6.445          331.00          32/325                0.41(0.20)    1.33(0.32)    1.06           -0.18(1.31)    0.91          -0.51(0.29)    0.25(0.16)    1.14          22.5    20.7      1.09
J1737-3555      0.398          89.41           39/5276               0.62(0.02)    0.70(0.02)    0.94           -1.37(0.93)    0.38          0.40(0.11)     0.69(0.04)    0.95          7.9     88.4      0.09
J1738-2330      1.979          99.30           26/1061               0.51(0.06)    0.92(0.07)    1.29           -3.87(0.97)    0.56          0.18(0.18)     0.58(0.08)    1.06          10.1    15.4      0.66
J1738-3211      0.768          49.59           163/2734              0.58(0.05)    0.70(0.04)    1.08           -4.25(0.55)    0.88          -0.02(0.27)    0.61(0.09)    1.50          15.0    94.9      0.16
J1739-2903      0.323          138.56          306/6501              0.55(0.04)    0.74(0.03)    6.51           -8.30(0.91)    0.37          1.35(0.13)     1.48(0.08)    2.91          15.4    183.3     0.08
J1739-3131      0.529          600.10          222/3969              *             *             *              -6.85(0.58)    0.63          *              *             *             7.7     329.7     0.02
J1740-3015      0.607          152.15          1479/3459             0.26(0.05)    0.67(0.04)    9.73           -7.99(0.84)    0.38          1.18(0.16)     1.40(0.10)    3.20          23.4    570.0     0.04
J1741-2733      0.893          149.20          7/2351                0.58(0.04)    0.77(0.03)    1.76           -8.10(1.04)    0.58          0.60(0.11)     0.72(0.05)    0.82          6.4     80.7      0.08
J1741-3016      1.894          382.00          75/1108               0.11(0.06)    0.89(0.06)    1.84           -8.24(0.96)    0.57          0.13(0.17)     0.83(0.11)    1.57          9.9     86.1      0.11
J1741-3927      0.512          158.50          910/4101              1.06(0.06)    0.80(0.05)    3.06           -7.29(1.04)    0.59          0.41(0.17)     0.40(0.04)    1.73          16.6    393.3     0.04
J1743-3150      2.415          193.05          118/869               0.77(0.07)    0.77(0.07)    1.70           -2.07(0.81)    0.53          1.15(0.28)     0.87(0.12)    1.28          18.0    86.0      0.21
J1744-3130      1.066          192.90          66/1969               0.45(0.04)    0.75(0.04)    2.09           -4.25(0.76)    1.09          0.83(0.17)     0.99(0.10)    1.62          12.9    59.6      0.22
J1745-3040      0.367          88.37           1692/5722             *             *             *              -4.80(0.67)    0.26          1.37(0.16)     1.42(0.09)    3.83          30.7    232.0     0.13
J1747-2647      0.500          570.00          6/4200                0.52(0.05)    0.68(0.04)    5.41           -5.00(0.31)    1.06          0.85(0.17)     0.95(0.08)    2.09          5.5     100.6     0.05
J1750-2043      5.639          239.00          4/372                 0.56(0.15)    0.94(0.16)    1.46           *              *             0.52(0.42)     0.79(0.27)    1.50          6.6     10.2      0.65
J1750-3157      0.910          206.34          60/2307               0.63(0.09)    0.79(0.07)    5.55           -6.35(0.85)    1.12          0.50(0.26)     0.64(0.09)    3.32          10.8    67.1      0.16
J1751-3323      0.548          296.70          45/3832               0.68(0.05)    0.80(0.04)    3.40           -6.55(1.07)    0.44          0.55(0.10)     0.63(0.04)    1.20          9.8     109.0     0.09
J1752-2806      0.563          50.37           1663/3730             0.24(0.03)    0.58(0.03)    5.40           -4.98(1.09)    0.73          1.66(0.18)     1.87(0.11)    1.95          24.9    833.2     0.03
J1754-3510      0.393          82.30           381/5343              0.85(0.03)    0.53(0.02)    2.06           *              *             1.48(0.17)     1.01(0.05)    0.72          14.0    113.7     0.12
J1756-2225      0.405          326.00          24/5185               0.67(0.04)    0.63(0.04)    8.12           -3.33(1.28)    3.97          1.41(0.19)     1.07(0.08)    2.88          15.3    19.3      0.79
J1756-2435      0.670          367.10          22/3134               0.78(0.03)    0.76(0.03)    1.09           -3.19(1.24)    0.61          0.64(0.15)     0.64(0.05)    1.24          7.4     132.6     0.06
J1757-2421      0.234          179.45          130/8974              0.87(0.05)    0.73(0.04)    8.78           -5.98(0.69)    0.53          0.79(0.11)     0.61(0.04)    2.42          10.4    303.1     0.03
J1758-2540      2.108          218.20          17/996                0.11(0.08)    0.91(0.09)    1.57           -4.92(0.78)    0.49          -0.18(0.29)    0.68(0.17)    2.10          7.5     40.5      0.19
J1759-1956      2.844          236.40          36/738                0.67(0.08)    1.06(0.09)    0.91           -3.36(0.83)    0.89          0.12(0.15)     0.47(0.07)    0.67          8.1     35.9      0.23
J1759-2205      0.461          177.16          412/4555              0.60(0.03)    0.56(0.02)    3.69           -4.85(0.20)    0.76          1.74(0.19)     1.35(0.08)    1.63          11.9    179.3     0.07
J1759-3107      1.079          128.60          145/1946              0.43(0.03)    0.63(0.03)    1.16           -1.51(0.49)    0.30          0.90(0.32)     1.17(0.16)    1.71          9.3     81.3      0.11
J1801-2920      1.082          125.61          315/1940              0.59(0.05)    0.74(0.04)    2.60           -6.56(1.36)    1.16          0.90(0.17)     0.88(0.07)    1.26          21.0    80.8      0.26
J1803-1857      2.864          392.00          5/733                 0.59(0.05)    0.83(0.05)    0.80           -5.99(1.39)    0.47          0.58(0.18)     0.72(0.08)    0.69          7.4     8.8       0.84
J1803-2137      0.134          233.99          15/15671              *             *             *              -6.75(1.62)    1.08          *              *             *             6.9     199.0     0.03
J1806-1154      0.523          122.41          143/4015              0.92(0.03)    0.75(0.03)    1.43           -5.57(0.88)    0.59          0.54(0.10)     0.52(0.03)    0.69          9.8     215.9     0.05
J1807-0847      0.164          112.38          2352/12804            1.97(0.04)    0.81(0.04)    2.38           -5.14(1.36)    1.25          *              *             *             10.5    1344.0    0.01
J1808-0813      0.876          151.27          34/2397               0.51(0.04)    0.74(0.04)    2.99           -6.06(1.01)    0.91          0.87(0.13)     0.93(0.07)    1.34          6.3     128.6     0.05
J1808-2057      0.918          606.80          23/2287               0.77(0.05)    0.75(0.04)    1.15           -3.34(0.34)    1.50          0.24(0.15)     0.53(0.05)    0.57          9.0     105.4     0.09
J1808-2701      2.458          95.00           8/854                 0.57(0.10)    1.24(0.14)    1.01           -5.60(1.04)    0.47          -0.21(0.15)    0.35(0.07)    0.82          8.5     14.3      0.59
J1809-2109      0.702          381.91          109/2991              0.57(0.04)    0.80(0.04)    2.76           -5.86(1.37)    0.72          0.57(0.10)     0.72(0.04)    1.02          13.2    64.3      0.21
J1812-1718      1.205          255.10          32/1742               0.58(0.04)    0.64(0.03)    1.67           -1.49(1.52)    1.68          1.03(0.25)     1.00(0.11)    1.57          8.7     52.8      0.16
J1814-0618      1.378          168.00          7/1523                0.54(0.04)    0.81(0.04)    0.96           -3.56(0.39)    0.82          0.31(0.15)     0.65(0.07)    0.74          5.8     13.3      0.44
J1815-1910      1.250          547.80          25/1680               0.68(0.04)    0.64(0.03)    1.85           -4.49(0.62)    0.95          1.36(0.18)     1.04(0.08)    0.86          7.8     24.5      0.32
J1818-1422      0.291          622.00          100/7216              1.47(0.05)    0.80(0.04)    3.03           -2.90(0.78)    0.45          0.64(0.13)     0.31(0.02)    1.41          7.4     418.7     0.02
J1820-0427      0.598          84.44           1308/3511             0.39(0.04)    0.70(0.03)    4.02           -8.50(1.16)    0.47          0.90(0.12)     1.07(0.06)    1.39          22.6    627.7     0.04
J1820-0509      0.337          104.00          68/6231               0.54(0.04)    0.70(0.03)    6.57           -4.92(1.66)    1.09          0.86(0.10)     0.90(0.05)    1.83          14.4    31.6      0.46
J1820-1346      0.921          776.70          32/2280               0.12(0.10)    1.00(0.10)    4.66           -7.66(0.88)    0.53          -0.39(0.21)    0.46(0.11)    4.88          7.5     111.1     0.07
J1822-0848      2.505          186.30          10/838                0.57(0.05)    0.76(0.05)    3.79           -5.94(0.94)    1.52          0.79(0.15)     0.83(0.07)    1.63          6.6     28.6      0.23
J1822-2256      1.874          121.20          267/1120              0.18(0.08)    0.95(0.09)    2.51           -3.88(0.87)    2.15          -0.04(0.23)    0.66(0.14)    2.43          16.7    207.3     0.08
J1823-0154      0.760          135.87          41/2763               0.58(0.04)    0.72(0.03)    2.08           -4.23(1.44)    1.07          0.74(0.13)     0.82(0.06)    1.05          7.6     70.0      0.11
J1823-1126      1.846          607.00          53/1137               0.70(0.07)    0.69(0.07)    1.58           *              *             0.61(0.34)     0.74(0.12)    1.01          29.3    36.4      0.80
J1824-0127      2.499          58.00           10/840                1.01(0.08)    0.37(0.06)    0.99           *              *             *              *             *             5.7     18.8      0.30
J1824-1945      0.189          224.65          4036/11111            *             *             *              -4.16(2.08)    1.82          1.06(0.13)     1.00(0.06)    4.68          15.8    757.0     0.02
J1824-2233      1.162          156.50          79/1807               0.58(0.05)    0.96(0.05)    1.04           -5.41(0.67)    0.28          0.06(0.10)     0.48(0.04)    0.66          10.2    45.9      0.22
J1824-2328      1.506          185.00          21/1394               0.47(0.06)    0.89(0.06)    1.89           -5.33(1.24)    0.73          0.30(0.15)     0.64(0.07)    1.21          6.7     56.3      0.12
J1825-0935      0.769          19.38           778/2730              0.18(0.05)    0.71(0.04)    6.44           -5.63(0.45)    0.26          1.12(0.14)     1.48(0.10)    2.12          19.2    367.3     0.05
J1825-1446      0.279          357.00          263/7526              0.68(0.04)    0.70(0.03)    5.50           -5.68(2.45)    1.47          0.82(0.08)     0.76(0.03)    1.18          26.9    101.9     0.26
J1827-0750      0.271          381.00          179/7749              0.70(0.03)    0.73(0.03)    3.71           -4.87(1.51)    0.87          0.65(0.10)     0.69(0.04)    1.71          13.6    103.0     0.13
J1829-0734      0.318          316.80          8/6603                0.58(0.04)    0.71(0.03)    5.22           -6.76(0.80)    0.33          0.79(0.07)     0.83(0.03)    0.90          7.7     28.2      0.27
J1829-1751      0.307          217.11          2233/6840             1.24(0.03)    0.74(0.03)    2.29           -4.51(1.01)    0.51          0.74(0.08)     0.42(0.02)    0.66          14.5    764.6     0.02
J1830-1059      0.405          161.50          139/5185              0.61(0.04)    0.66(0.03)    5.62           -6.34(1.19)    0.42          1.06(0.12)     0.94(0.05)    1.45          10.6    136.1     0.08
J1830-1135      6.222          257.00          78/337                1.02(0.25)    1.27(0.21)    0.71           -3.82(0.94)    0.39          0.01(0.24)     0.32(0.12)    0.76          14.5    52.0      0.28
J1831-1223      2.857          342.00          113/735               1.48(0.33)    1.49(0.48)    1.26           -1.69(0.78)    0.47          -0.31(0.32)    0.14(0.08)    1.21          21.0    86.9      0.24
J1832-0827      0.647          300.87          122/3245              0.30(0.05)    0.71(0.04)    7.46           -7.79(1.06)    0.64          1.04(0.15)     1.23(0.09)    2.58          8.7     133.0     0.07
J1833-0338      0.687          234.54          1058/3056             0.60(0.04)    0.60(0.03)    3.96           -5.04(0.64)    3.33          1.23(0.21)     1.09(0.09)    1.77          17.7    324.1     0.05
J1833-0827      0.085          411.00          78/24705              *             *             *              -8.04(0.49)    0.71          *              *             *             9.8     187.2     0.05
J1834-1710      0.358          123.80          7/5865                0.59(0.05)    0.74(0.04)    7.66           -6.98(0.67)    0.35          0.71(0.13)     0.77(0.05)    2.67          6.0     83.3      0.07
J1835-1020      0.302          113.70          35/6953               0.60(0.04)    0.62(0.03)    9.28           -8.24(0.96)    0.75          1.30(0.14)     1.08(0.06)    2.37          8.2     150.8     0.05
J1835-1106      0.166          132.68          5/12650               *             *             *              -6.86(0.54)    0.50          1.03(0.11)     0.88(0.05)    3.93          5.9     125.6     0.05
J1837-0045      0.617          86.98           5/3403                0.40(0.04)    0.74(0.03)    4.33           -4.38(1.45)    1.64          0.89(0.12)     1.03(0.06)    1.70          10.1    34.0      0.30
J1837-1243      1.876          300.00          54/1119               0.60(0.08)    0.93(0.08)    1.91           -7.65(1.52)    0.72          0.35(0.19)     0.60(0.08)    1.27          14.0    20.1      0.70
J1837-1837      0.618          100.74          36/3398               0.50(0.04)    0.76(0.04)    3.68           -7.20(0.82)    0.33          0.75(0.11)     0.85(0.05)    1.38          9.4     65.9      0.14
J1839-1238      1.911          169.80          22/1098               0.55(0.06)    0.85(0.06)    1.79           -5.46(1.30)    0.59          0.52(0.19)     0.71(0.08)    1.10          9.5     48.5      0.20
J1840-0809      0.956          349.80          405/2196              0.46(0.04)    0.81(0.04)    2.05           -6.38(1.58)    0.67          0.51(0.10)     0.77(0.05)    0.88          13.8    161.7     0.09
J1840-0815      1.096          233.20          109/1916              0.70(0.06)    0.79(0.05)    2.55           -4.28(0.96)    0.49          0.69(0.17)     0.68(0.06)    1.25          14.0    118.1     0.12
J1840-0840      5.310          272.00          67/395                0.66(0.09)    1.02(0.11)    0.61           -3.39(0.85)    0.20          0.19(0.21)     0.52(0.10)    0.54          35.0    48.8      0.72
J1841-0157      0.663          475.00          169/3167              0.65(0.05)    0.80(0.05)    3.37           -7.86(1.16)    0.65          0.49(0.13)     0.63(0.05)    1.40          10.1    141.6     0.07
J1841-0310      1.658          216.00          15/1266               0.55(0.08)    0.84(0.08)    3.03           -5.32(1.12)    1.81          0.52(0.26)     0.73(0.12)    2.05          9.4     10.7      0.88
J1842-0359      1.840          195.98          199/1141              *             *             *              -4.02(0.97)    1.12          *              *             *             22.3    117.2     0.19
J1843-0000      0.880          101.50          335/2386              1.42(0.16)    0.61(0.08)    0.70           -2.76(0.25)    2.94          -0.15(0.62)    0.30(0.08)    0.59          11.8    249.6     0.05
J1843-0211      2.028          441.70          123/1035              0.33(0.05)    0.82(0.05)    1.58           -4.52(1.01)    1.06          0.63(0.17)     0.98(0.11)    1.07          13.2    58.9      0.22
J1844+00        0.461          345.54          973/4555              *             *             *              -7.89(0.60)    0.13          1.43(0.15)     1.85(0.11)    3.76          19.6    345.8     0.06
J1844-0433      0.991          123.16          300/2119              0.26(0.04)    0.77(0.04)    3.21           -6.32(0.59)    0.24          0.69(0.10)     1.07(0.06)    0.94          15.7    153.2     0.10
J1845-0434      0.487          230.80          99/4312               0.89(0.05)    0.73(0.04)    4.32           -6.73(1.83)    0.48          0.75(0.14)     0.59(0.04)    1.62          7.6     229.0     0.03
J1845-0826      0.634          228.20          8/3312                0.55(0.04)    0.73(0.03)    2.67           -6.25(0.64)    0.67          0.56(0.13)     0.76(0.06)    1.37          7.2     12.3      0.59
J1845-1351      2.619          197.40          22/801                0.44(0.06)    0.79(0.05)    1.35           -1.02(0.70)    0.12          0.68(0.23)     0.90(0.12)    1.15          11.6    19.5      0.59
J1847-0402      0.598          141.98          448/3511              0.43(0.05)    0.71(0.04)    6.56           *              *             0.93(0.15)     1.03(0.08)    2.57          12.4    329.2     0.04
J1847-0605      0.778          207.90          88/2699               0.54(0.05)    0.82(0.05)    3.40           -5.18(0.40)    0.30          0.64(0.13)     0.77(0.06)    1.54          12.9    48.2      0.27
J1848-0123      0.659          159.53          931/3186              0.58(0.03)    0.56(0.02)    1.80           -5.48(0.53)    0.59          1.50(0.19)     1.30(0.08)    0.86          18.3    571.2     0.03
J1848-1150      1.312          163.40          40/1600               0.69(0.07)    0.69(0.06)    2.41           *              *             0.66(0.33)     0.76(0.12)    1.62          10.8    40.4      0.27
J1849+0127      0.542          207.30          11/3874               0.55(0.04)    0.76(0.03)    3.10           -5.74(1.32)    0.81          0.69(0.09)     0.80(0.04)    1.00          6.2     31.6      0.20
J1849-0636      1.451          148.17          217/1447              0.61(0.08)    0.88(0.08)    2.89           -3.62(1.50)    1.15          0.53(0.22)     0.68(0.09)    1.83          38.8    80.2      0.48
J1850+0026      1.082          201.40          15/1940               0.45(0.04)    0.81(0.04)    1.69           -6.01(1.14)    1.16          0.57(0.13)     0.82(0.07)    1.16          6.2     43.1      0.14
J1851-0053      1.409          24.00           61/1490               0.66(0.06)    0.85(0.06)    1.89           -3.34(0.71)    0.39          0.45(0.18)     0.61(0.08)    1.36          11.0    53.3      0.21
J1851+1259      1.205          70.61           26/1742               0.59(0.04)    0.69(0.03)    0.80           -3.13(0.65)    0.49          0.43(0.20)     0.75(0.08)    0.74          7.3     24.5      0.30
J1852-0635      0.524          171.00          94/4007               0.38(0.04)    0.72(0.03)    4.94           -5.91(0.99)    1.40          0.86(0.10)     1.05(0.05)    1.36          13.4    84.1      0.16
J1854+1050      0.573          207.20          7/3664                0.43(0.03)    0.65(0.03)    2.67           -5.62(0.46)    0.87          0.97(0.12)     1.13(0.06)    1.02          7.3     104.4     0.07
J1859+00        0.560          420.00          53/3750               0.39(0.04)    0.79(0.04)    3.85           -6.32(0.87)    0.67          0.71(0.09)     0.95(0.05)    1.17          7.0     154.5     0.05
J1901+0254      1.300          185.00          77/1615               0.49(0.07)    1.00(0.08)    1.97           -4.40(0.71)    0.53          0.11(0.15)     0.54(0.07)    1.49          24.3    38.3      0.63
J1901-0312      0.356          106.40          66/5898               0.56(0.03)    0.72(0.02)    2.62           -6.44(0.78)    0.26          0.74(0.07)     0.84(0.03)    0.80          23.0    15.2      1.51
J1901+0331      0.655          402.08          1180/3206             1.20(0.17)    0.27(0.07)    1.00           -5.91(0.47)    1.95          *              *             *             23.1    453.6     0.05
J1901+0413      2.664          352.00          7/788                 0.73(0.09)    0.64(0.09)    2.90           *              *             1.25(0.59)     0.97(0.22)    2.09          7.8     23.6      0.33
J1902+0556      0.747          177.49          213/2811              0.46(0.05)    0.76(0.04)    4.00           -4.78(0.75)    0.91          0.94(0.16)     1.02(0.09)    2.19          9.1     193.7     0.05
J1902+0615      0.674          502.90          73/3115               0.47(0.04)    0.74(0.03)    2.82           -3.29(0.94)    0.45          0.68(0.13)     0.87(0.06)    1.44          6.8     116.8     0.06
J1903+0135      0.729          245.17          947/2880              0.52(0.05)    0.69(0.04)    4.16           -4.78(0.40)    1.45          0.82(0.17)     0.93(0.07)    1.50          28.9    375.4     0.08
J1904+1011      1.857          135.00          5/1130                0.33(0.44)    1.25(0.36)    2.84           -3.24(0.44)    1.44          -0.62(0.38)    0.24(0.11)    2.47          11.8    25.0      0.47
J1908+0457      0.847          360.00          56/2479               0.63(0.05)    0.80(0.05)    2.88           -7.36(1.61)    0.71          0.50(0.14)     0.65(0.05)    1.33          11.0    98.2      0.11
J1908+0500      0.291          201.42          227/7216              *             *             *              -9.88(1.62)    2.41          1.31(0.13)     1.42(0.08)    4.54          13.1    110.7     0.12
J1909+0007      1.017          112.79          151/2064              0.40(0.23)    0.78(0.11)    1.38           *              *             -0.84(0.40)    0.41(0.11)    1.18          9.8     101.7     0.10
J1909+1102      0.284          149.98          251/7394              *             *             *              -9.49(1.04)    0.63          1.09(0.12)     1.12(0.06)    3.13          7.8     234.5     0.03
J1910+0358      2.330          82.93           16/901                0.63(0.04)    0.68(0.03)    0.99           -4.41(1.10)    0.28          1.35(0.18)     1.06(0.08)    0.57          9.2     34.0      0.27
J1910+0714      2.712          124.06          18/774                0.80(0.06)    0.62(0.06)    0.60           -1.90(0.20)    3.14          0.82(0.45)     0.81(0.14)    0.53          6.2     25.9      0.24
J1910+0728      0.325          283.70          248/6461              *             *             *              -13.74(2.63)   1.21          0.96(0.15)     0.99(0.07)    4.09          12.4    87.7      0.14
J1910+1231      1.442          258.64          53/1456               0.58(0.04)    0.73(0.04)    0.78           -0.46(0.54)    0.19          0.34(0.19)     0.69(0.07)    0.74          10.8    38.4      0.28
J1913+0446      1.616          109.10          46/1299               0.49(0.05)    0.77(0.05)    1.52           -5.25(0.58)    0.45          0.51(0.18)     0.78(0.08)    1.06          21.6    37.2      0.58
J1913+1400      0.521          145.05          60/4030               0.86(0.03)    0.65(0.03)    2.16           -4.72(0.50)    0.88          0.91(0.17)     0.73(0.06)    1.16          6.8     181.3     0.04
J1914+0219      0.458          233.80          77/4585               0.46(0.04)    0.75(0.03)    3.90           -5.11(1.01)    0.72          0.56(0.09)     0.81(0.04)    1.23          6.6     186.3     0.04
J1915+0752      2.058          105.30          15/1020               0.62(0.07)    0.89(0.07)    1.47           -5.52(1.13)    0.51          0.28(0.19)     0.56(0.08)    1.07          6.1     16.4      0.37
J1915+1009      0.405          241.69          406/5185              0.84(0.05)    0.64(0.04)    5.83           -4.95(0.30)    1.03          0.99(0.19)     0.76(0.06)    2.02          13.7    206.7     0.07
J1916+1023      1.618          329.80          29/1297               0.71(0.11)    0.97(0.14)    3.13           -2.97(0.44)    2.12          0.23(0.31)     0.51(0.13)    2.38          10.2    31.3      0.33
J1916+1312      0.282          237.01          62/7446               0.95(0.02)    0.48(0.02)    3.31           -7.30(0.57)    0.91          2.24(0.19)     1.19(0.06)    0.99          7.2     217.3     0.03
J1917+0834      2.130          29.18           72/985                0.64(0.08)    0.92(0.09)    1.85           -3.49(0.95)    0.43          0.52(0.20)     0.66(0.09)    1.18          13.6    42.5      0.32
J1917+1353      0.195          94.54           65/10769              *             *             *              -7.56(0.57)    0.61          0.94(0.09)     0.89(0.04)    2.78          6.5     272.3     0.02
J1920+1040      2.216          304.00          66/947                0.31(0.08)    0.91(0.09)    1.40           -3.62(0.96)    1.15          -0.25(0.26)    0.50(0.13)    1.76          8.8     45.2      0.19
J1932+1059      0.227          3.18            825/9251              3.09(0.08)    0.86(0.09)    1.07           -2.60(0.46)    0.49          *              *             *             8.8     988.8     0.01

